Gazeau-Klauder coherent states for a harmonic position-dependent mass

In this paper, we study the dynamic of position-dependent mass system confined in harmonic oscillator potential. We derive the eigensystems by solving the Schr\''odinger-like equation which describes this system. We construct coherent states a Gazeau-Klauder for this system. We show that these states satisfy the Klauder's mathematical condition to build coherent states. We compute and analyse some statistical properties of these states. We find that these states exhibit sub-Poissonian statistics. We also evaluate quasiprobability distributions such as the Wigner function to demonstrate graphically nonclassical features of these states.

==> pdm1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     36178,        763]
NotebookOptionsPosition[     35692,        746]
NotebookOutlinePosition[     36093,        762]
CellTagsIndexPosition[     36050,        759]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Param\[EGrave]tres", " ", "fixes"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"m0", "=", "1"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Valeur", " ", "de", " ", "m0", " ", "fixe"}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"D\[EAcute]finition", " ", "de", " ", "m", 
     RowBox[{"(", "x", ")"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "[", 
     RowBox[{"x_", ",", "alpha_"}], "]"}], ":=", 
    RowBox[{"m0", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"alpha", " ", 
         RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}]}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{"Trac\[EAcute]", " ", "de", " ", "m", 
     RowBox[{"(", "x", ")"}], " ", "pour", " ", "diff\[EAcute]rentes", " ", 
     "valeurs", " ", "de", " ", "alpha"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"x", ",", "alpha"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", 
          RowBox[{"{", 
           RowBox[{"0.1", ",", "0.3", ",", "0.9"}], "}"}]}], "}"}]}], "]"}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0.5"}], "}"}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<\[Alpha] = 0.1\>\"", ",", "\"\<\[Alpha] = 0.3\>\"", ",", 
          "\"\<\[Alpha] = 0.9\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.3", ",", "0.5"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Red", ",", "Green"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<x\>\"", ",", "Bold", ",", "14"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<m(x)\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"LabelStyle", "->", 
      RowBox[{"Directive", "[", 
       RowBox[{"Bold", ",", "14"}], "]"}]}], ",", 
     RowBox[{"GridLines", "->", "Automatic"}], ",", 
     RowBox[{"PlotTheme", "->", "\"\<Scientific\>\""}], ",", 
     RowBox[{"Axes", "->", 
      RowBox[{"{", 
       RowBox[{"True", ",", "True"}], "}"}]}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<x\>\"", ",", "Bold", ",", "14"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<m(x)\>\"", ",", "Bold", ",", "14"}], "]"}]}], "}"}]}]}],
     "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.9509810861347494`*^9, 3.9509810861387405`*^9}, {
  3.9509811569510393`*^9, 3.9509811996432056`*^9}},
 CellLabel->
  "In[1017]:=",ExpressionUUID->"b35c6542-d461-46e9-8864-62d59101a05d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], CapForm[
        "Butt"], LineBox[CompressedData["
1:eJwd1nk0VXsbB3DhltvEcbv1EnmFU4pz3QZN6lsklSFjSJ0UZagMcctQ6XTP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         "]]},
       Annotation[#, "Charting`Private`Tag$475231#1"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], CapForm[
        "Butt"], LineBox[CompressedData["
1:eJwd1Hk41dkfB3DKVoytpobcjEIpSQuVoXdRaZDJkihJaFPZIkXDXINUxEzI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         "]]},
       Annotation[#, "Charting`Private`Tag$475231#2"]& ], 
      TagBox[
       {RGBColor[0, 1, 0], AbsoluteThickness[1.6], Opacity[1.], CapForm[
        "Butt"], LineBox[CompressedData["
1:eJwd1Hk01vkXB3DblGkhapQtk1AhGVO0eldClpQ9k0REJFtKlKQ8LXrEzPBY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         "]]},
       Annotation[#, "Charting`Private`Tag$475231#3"]& ]}, {}}, InsetBox[
     TemplateBox[{
      "\"\[Alpha] = 0.1\"", "\"\[Alpha] = 0.3\"", "\"\[Alpha] = 0.9\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          Directive[Bold, 14], FontFamily -> "Arial"}, Background -> 
         Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", "None", "}"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{"Bold", ",", "14"}], "]"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"\"Column\"", ",", 
                 RowBox[{"{", 
                   RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
         "]"}]& )], Scaled[{0.3, 0.5}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{
     FormBox[
      TagBox[
       StyleBox["\"x\"", Bold, 14, StripOnInput -> False], HoldForm], 
      TraditionalForm], 
     FormBox[
      TagBox[
       StyleBox["\"m(x)\"", Bold, 14, StripOnInput -> False], HoldForm], 
      TraditionalForm]},
   AxesOrigin->{0, 0.6663890145730976},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        StyleBox["\"m(x)\"", Bold, 14, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}, {
      FormBox[
       TagBox[
        StyleBox["\"x\"", Bold, 14, StripOnInput -> False], HoldForm], 
       TraditionalForm], None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{Automatic, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   LabelStyle->Directive[Bold, 14],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJwd1nk0VXsbB3DhltvEcbv1EnmFU4pz3QZN6lsklSFjSJ0UZagMcctQ6XTP
0WBqOCHzXEiGyK0QkS51ZEzGLSQuzlYZboT3d9691l57ff7Za3+f5/k9aysf
dzc/IS4mJhZLbtFz/4n+utIB/R1i/79GIKkn70HJqWL0T9/p2Vka6+MjYx7L
bUDPtr4xkXsVVDnnmTvwdtWeAZENBc15sXK78cLgXrPIqsGKqbNK+1AWTZWK
/GO/Q8Qxpgn6VORSRf6H21hxLNwMul36XJGtHSeKb8tZYqj2BFvkCj35wvKY
g5gz7rNeZC2V7TmjSraIOhAgIXKMuH26WrId2jp8amaIpbqvJB1kskEnnOCL
/KyrXlBuaY/pSH0rkT1MHfcfDj+G1ZX/YYjc8dtVvRA5RxSXRpKANPjx/ylV
szuBkFB9psj7pTN0SmJOwu72J8EP4ifCtxtpJRf06swuEvk0m5139ZgrVvf6
pE0Rr6yhWf9NPgXOy09bRA7Nkl1txnQDT+2e2SSxvmJKyoCTO7oyqKbvxJcq
o2TKLD1w3VnOSuQN2hohtuGesAs9uftf4oRfDwTekPNGYagTKTgNf0FExcFn
3gj7aKAr8kFel7iK3R+Ycl9+b5R44ZhnwPOYc7i0K2bTN2KfRr7PkJIv1F9J
bh4htgjuePJXqS9SxQNO0cSs3cwx7jE/NAcM3ROK+vm40FMx2R812xI/DxGb
3Wl1NWFeAuONJ2kwDQ1DlXT515fgtyzQrF9Ub4nTn/ucApD5IMT6M/HRpzO5
LywvQzPmnOUn4l/Vb7JswjmYactmfCTmSD1edV2Oi/7TpWRAaKwxuHUtz4ML
ZoHz5vfE9Tz3gbbXXKjlKdc1iuZHQiOTdY6Hle9ejdQRV06nsBrrA7G28H3/
G1Heb+EblYKvo+SoQlEJccHvf4Tv7bmOxKDaqSJitofFhOfWG7Dj3N34nDh7
WPppRf8NbKk1iygkNu+/puOqHww2k/9LDnFkh59ewUwoZuR20fHEuxRsUzqt
wpATL14bK5rXQ5t+ksoKw+afmzKiiVcM+Tpkad6EZNhDkwhidxdtNbH2m6iP
ZB4IJZZ1zH6Quvk2dpruXe9PbGObmD3yhY+/MkyvmRLTbZbzk+TvYmHceJsx
cSBb6oSF3l3MO+SxxpD4sYO7/BP+XQjWU4X6xIvdtvP8N4XDOS2Dv5X41ZWW
Q3MvRsDdfNJKhXjdQ8ZcBako6H0MmhiZoVHFemUv0IqC7cyj1GFi+1yf55ds
o7BsTZrJP8QhTyiPjxlR0C+UudVD3F+a1ZZmHA2L4ffNTcRxTftyf78TA6Mf
6meeEi+Y5Rw2WBGPcwumn1wgjnSxZmvsicehM3ENPsSqjRr2DLd4MOIMBr2J
d6Q3O7QVx6PrXO6CM8RP08MLClkJOG7RI3OEeNhiqMiwJgFbWC81dIitHkS8
8VqUBGbD5YzxaXK+j1wxOqmchEuxyqu/EnfLnhHYbExCPb86YZjY/aLuu+1H
krBw2cY/e4mvmw/Xz8tKgk356YX1xMU/dFujjZIRf9tF6yGxmpmwvzwoBeyL
OSWHieUDDLY6JaZAwate05pYJishaH5hCvwPKUSYEU9KWbDMulMQKrPaZg9x
bWmhV+fmVHyOVuL/RuynxZn591MqrEzufBMjrpFesoS18z7Uf802jf9B43zN
FkSOpqOU08ytniL9YxV8qpLKwCDParycOCVEK3hKIQNFCcXHi4nrjFa1sPUz
oK5ppJFDvPbNEi+18Ax8UXO4cpeYek2n5W3KhGnVha1HiQ3KUhcL/B4ijclp
FU7SWJbP6JwzJxs2iUOtM9/JvurWe/tOJw9frTjDORM0XrrGLrcdyofPCw8x
xhiNMeZ26awzhRj8FsUx/EpD/HumzHK1Z5CNWiUzIqShPWv/xOJREVreKur7
DtJ4y91QU7nmBWRKogYqPtNQujn4PV1Yinle21KdemgMTlCdTVovIc287S1O
kXz/PK9eHFqOW9yO9t4Wkl/xPt3bW4FRWcF5biONYJeCkwmqlfDUvjJf6x2N
8Z2Zvc4Br+G93sZEpoqG97qK/KXlf+PfONOqueUk/6OKoDrlagzuW1u9sojG
lGtjtLrfGzg6TFGSBaReu+bNnHz+Fqzy3KWMR6Q+ScpOuctqILGuxUUrjfRD
8ejKj4ffoazMV4UbR/bZkNWCZuNaSPekX8gLp/GL9IhUxWQtXCZKrLtDaEi+
iM5WianD0PuAJlsejVMbnrf8bFiP/L+9vCv8aWTuO55QMl4PjYCywJ/OknoO
ysv0hTdg+nz7q0Rnso8sDCT4uxuh9dWtWYlNI2AvLz6/rxFjFpGaEpY0lDv2
f0jmNYFqvsWs20dj6yYuX27de2TmbfDz2EHj8Ip33+c0vMeK0FWCq+vJ+6tD
uj04zWjYIJjnsIqcP0m2t7nqB5jRoTtLl5Pv7yxIEq/4ALFHftoMGRo/XeRY
bvFswQ2pQweWStAQS2dnd8u24sPjnc3Z40KcjcoOkX3ZirnTmYkj/UIUr70m
xXBrQ0eQm+LKNiEY+89qXFncjsv5x2MnBUK0a9Y2+Ba14+x15+WnXgiREwfV
XnYHQr5k6QTnCnEkW5uhONOB4rFx49xkIS7zEjntGZ2I2xU3fpQvRFa/YvRi
IwoBDqyWWp4Q12J59p0mFNR8H+qGETuaD6s9MqNw9YvcfWNihaKiHGNrCsZd
5fbVXCFuhNlVBh+ncCfUNqL8TyGcte99me9L4f7sM0YBR4iV3CV756VRUDol
0OFfFGJm84VFzQ8o7I6NlzQnbhnuqU/LpLCjz+m1NPFN68dH9uRSWMhv2x50
QYjZNeZevCIKenpWQo4/yVsXFifRQCFYoeyIm68QfwVOODQ0UXCfXdS0lpi/
7ah68gcKi2wsDQZ8hDBMZeXrdlJI0q1RcCR+5iOo4gxQ+OXzhSDb80KEa24M
MxuiEHYsunUpsWd3jKUyTcFNvEC18ZwQq41OU6WjFD6FtaabEEvOaUy5OUFB
0N/Xu4C4q2Cbq/0khfydtHzVH0IUuSb/pjVNoUnwzTCQOEJpAfkvo3CwcvS8
HvH/AFgiO2Y=
           "]]}, "Charting`Private`Tag$475231#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwd1Hk41dkfB3DKVoytpobcjEIpSQuVoXdRaZDJkihJaFPZIkXDXINUxEzI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           "]]}, "Charting`Private`Tag$475231#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           CapForm["Butt"], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0]], 
          Line[CompressedData["
1:eJwd1Hk01vkXB3DblGkhapQtk1AhGVO0eldClpQ9k0REJFtKlKQ8LXrEzPBY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           "]]}, "Charting`Private`Tag$475231#3"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0.6663890145730976}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {
        HoldForm[
         Style["x", Bold, 14]], 
        HoldForm[
         Style["m(x)", Bold, 14]]}, AxesOrigin -> {0, 0.6663890145730962}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         HoldForm[
          Style["m(x)", Bold, 14]], None}, {
         HoldForm[
          Style["x", Bold, 14]], None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], LabelStyle -> Directive[Bold, 14], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{Automatic, Automatic}, {
        Automatic, Automatic}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 1, 0]]}, {
       "\[Alpha] = 0.1", "\[Alpha] = 0.3", "\[Alpha] = 0.9"}, 
       LegendMarkers -> {{None}}, LabelStyle -> Directive[Bold, 14], 
       LegendLayout -> {"Column", {Automatic, 5}}]], {0.3, 0.5}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.950981091454911*^9, {3.9509811695461893`*^9, 3.950981203191318*^9}},
 CellLabel->
  "Out[1019]=",ExpressionUUID->"5beea93b-cdbf-4bc9-8a32-47dfa701dd2b"]
}, Open  ]]
},
WindowSize->{697.5, 478.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (April 11, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fb9fd08a-3c73-4d59-b290-eed5caf4a140"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3053, 82, 276, "Input",ExpressionUUID->"b35c6542-d461-46e9-8864-62d59101a05d"],
Cell[3636, 106, 32040, 637, 283, "Output",ExpressionUUID->"5beea93b-cdbf-4bc9-8a32-47dfa701dd2b"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


